Puncture gauge formulation for Einstein-Gauss-Bonnet gravity and four-derivative scalar-tensor theories in $d+1$ spacetime dimensions

We develop a modified CCZ4 formulation of the Einstein equations in $d+1$ spacetime dimensions for general relativity plus a Gauss-Bonnet term, as well as for the most general parity-invariant scalar-tensor theory of gravity up to four derivatives. We demonstrate well-posedness for both theories and provide full expressions for their implementation in numerical relativity codes. As a proof of concept, we study the so-called ``stealth-scalarisation'' induced by the spin of the remnant black hole after merger. As in previous studies using alternative gauges we find that the scalarisation occurs too late after merger to impact on the tensor waveform, unless the parameters are finely tuned. Naively increasing the coupling to accelerate the growth of the scalar field risks a breakdown of the effective field theory, and therefore well-posedness, as the evolution is pushed into the strongly coupled regime. Observation of such an effect would therefore rely on the detection of the scalar radiation that is produced during scalarisation. This work provides a basis on which further studies can be undertaken using codes that employ a moving-punctures approach to managing singularities in the numerical domain. It is therefore an important step forward in our ability to analyse modifications of general relativity in gravitational wave observations.

==> matrices.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    303564,       8111]
NotebookOptionsPosition[    302156,       8082]
NotebookOutlinePosition[    302570,       8099]
CellTagsIndexPosition[    302527,       8096]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"HYPERBOLICITY", " ", "MATRICES"}], "Title"]], "Input",
 CellChangeTimes->{{3.884427614197324*^9, 
  3.8844276264467783`*^9}},ExpressionUUID->"a55ed760-f851-406e-abb1-\
ba007c563e31"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",ExpressionUUID->"2b05367c-43f3-4c20-af37-63171a0d2d2c"],

Cell[CellGroupData[{

Cell["4+1 EINSTEIN-GAUSS-BONNET", "Subtitle",
 CellChangeTimes->{{3.884432671199718*^9, 
  3.884432677206295*^9}},ExpressionUUID->"56732aa5-9b63-4b6e-bb54-\
0603ebb6f9b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Notation", " ", 
    RowBox[{"used", ":", "\n", "\t", 
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"\[Perpendicular]", "A", "\[Perpendicular]", "B"}]]}]}], "=", 
   RowBox[{
    TemplateBox[{"\[Xi]", "i"},
     "Superscript"], 
    TemplateBox[{"e", "A", "j"},
     "Subsuperscript"], 
    TemplateBox[{"\[Xi]", "k"},
     "Superscript"], 
    TemplateBox[{"e", "B", "l"},
     "Subsuperscript"], 
    SubscriptBox["M", "ijkl"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalM]", 
    RowBox[{"\[Perpendicular]", "ABC"}]], "=", 
   RowBox[{
    TemplateBox[{"\[Xi]", "i"},
     "Superscript"], 
    TemplateBox[{"e", "A", "j"},
     "Subsuperscript"], 
    TemplateBox[{"e", "B", "k"},
     "Subsuperscript"], 
    TemplateBox[{"e", "C", "l"},
     "Subsuperscript"], 
    SubscriptBox["M", "ijkl"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalM]", "ABCD"], "=", 
   RowBox[{
    TemplateBox[{"e", "A", "i"},
     "Subsuperscript"], 
    TemplateBox[{"e", "B", "j"},
     "Subsuperscript"], 
    TemplateBox[{"e", "C", "k"},
     "Subsuperscript"], 
    TemplateBox[{"e", "D", "l"},
     "Subsuperscript"], 
    SubscriptBox["M", "ijkl"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]", 
    RowBox[{"A", "\[Perpendicular]", "B"}]], "=", 
   RowBox[{
    TemplateBox[{"e", "A", "i"},
     "Subsuperscript"], 
    TemplateBox[{"\[Xi]", "j"},
     "Superscript"], 
    TemplateBox[{"e", "B", "k"},
     "Subsuperscript"], 
    SubscriptBox["N", "ijk"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]", "ABC"], "=", 
   RowBox[{
    RowBox[{
     TemplateBox[{"e", "A", "i"},
      "Subsuperscript"], 
     TemplateBox[{"e", "B", "j"},
      "Subsuperscript"], 
     TemplateBox[{"e", "C", "k"},
      "Subsuperscript"], 
     SubscriptBox["N", "ijk"], " ", "and", "  ", 
     SubscriptBox["F", "AB"]}], "=", 
    RowBox[{
     TemplateBox[{"e", "A", "i"},
      "Subsuperscript"], 
     TemplateBox[{"e", "B", "j"},
      "Subsuperscript"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", "n"], 
         SubscriptBox["K", "ij"]}], "+", 
        RowBox[{
         FractionBox["1", "\[Alpha]"], 
         SubscriptBox["D", "i"], 
         SubscriptBox["D", "j"], "\[Alpha]"}], "+", 
        RowBox[{
         SubscriptBox["K", "im"], 
         TemplateBox[{"K", "j", 
           RowBox[{"  ", "m"}]},
          "Subsuperscript"]}], "+", 
        SubscriptBox["M", "ij"]}], ")"}], "."}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.884754420781395*^9, 3.884754429788603*^9}, {
  3.884754469507675*^9, 3.884754646441813*^9}, {3.884754693929899*^9, 
  3.8847547115150557`*^9}, {3.884754752257317*^9, 
  3.884754790840523*^9}},ExpressionUUID->"ee5ce1d0-45ec-4380-9426-\
8e7a2ebe266c"],

Cell[BoxData[
 RowBox[{"                ", 
  RowBox[{"(*", 
   RowBox[{"\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "00"], "  ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "11"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "22"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "01"], "  ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "02"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "12"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "0"}]], "   ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "1"}]], "    ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "2"}]], "   ", "\[ImaginaryI]", 
    OverscriptBox["\[Chi]", "^"], "    ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "00"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "11"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "22"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "01"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "02"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "12"], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "0"}]], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "1"}]], " ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "2"}]], " ", "\[ImaginaryI]", 
    OverscriptBox["K", "^"], " ", "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "\[Perpendicular]"], "  ", 
    "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "0"], "  ", 
    "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "1"], "  ", 
    "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "2"]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    TemplateBox[{"M", "\"GB\""},
     "Superscript"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"a", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"a", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"a", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "K"},
         "Superscript"], ",", 
        TemplateBox[{"a", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"a", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "00"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"b", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"b", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"b", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "K"},
         "Superscript"], ",", 
        TemplateBox[{"b", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"b", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "11"]}], "*)"}], "      ", 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"c", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"c", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"c", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "K"},
         "Superscript"], ",", 
        TemplateBox[{"c", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"c", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "22"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"d", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"d", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"d", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "K"},
         "Superscript"], ",", 
        TemplateBox[{"d", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"d", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "01"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"e", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"e", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"e", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "K"},
         "Superscript"], ",", 
        TemplateBox[{"e", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"e", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "02"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"f", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"f", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"f", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "K"},
         "Superscript"], ",", 
        TemplateBox[{"f", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"f", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "12"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"g", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"g", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"g", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "K"},
         "Superscript"], ",", 
        TemplateBox[{"g", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"g", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], 
         RowBox[{"\[Perpendicular]", "0"}]]}], "*)"}], "\[IndentingNewLine]", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"h", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"h", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"h", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "K"},
         "Superscript"], ",", 
        TemplateBox[{"h", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"h", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], 
         RowBox[{"\[Perpendicular]", "1"}]]}], "*)"}], "\[IndentingNewLine]", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"i", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"i", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"i", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "K"},
         "Superscript"], ",", 
        TemplateBox[{"i", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"i", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], 
         RowBox[{"\[Perpendicular]", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"j", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"j", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"j", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "K"},
         "Superscript"], ",", 
        TemplateBox[{"j", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"j", "\"2\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"]}], " ", "}"}], ",", "  ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        OverscriptBox["K", "^"]}], "*)"}], "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"k", "\[Chi]"},
          "Superscript"]}], ",", "0", "      ", ",", "0", "       ", ",", "0",
         "      ", ",", "0", "       ", ",", "0", "      ", ",", "0", 
        "      ", ",", "0", "        ", ",", "0", "       ", ",", "0", 
        "        ", ",", "0", " ", ",", "0", "      ", ",", "0", "     ", ",",
         "0", "    ", ",", "0"}], "      ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        OverscriptBox["\[CapitalTheta]", "^"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"m", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"m", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"m", "K"},
         "Superscript"], ",", "0", "      ", ",", "0", "     ", ",", "0", 
        "    ", ",", "0"}], "      ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "\[Perpendicular]"]}], 
       "*)"}], "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"n", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"n", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"n", "K"},
         "Superscript"], ",", "0", "      ", ",", "0", "     ", ",", "0", 
        "    ", ",", "0"}], "     ", "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "0"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"p", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"p", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"p", "K"},
         "Superscript"], ",", "0", "      ", ",", "0", "     ", ",", "0", 
        "    ", ",", "0"}], "     ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "1"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"22\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"02\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"12\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"\[Perpendicular]2\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\[Chi]"},
          "Superscript"]}], ",", 
        TemplateBox[{"q", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"22\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"02\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"12\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], " ", ",", 
        TemplateBox[{"q", "\"\[Perpendicular]2\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{"q", "K"},
         "Superscript"], ",", "0", "      ", ",", "0", "     ", ",", "0", 
        "    ", ",", "0"}], "     ", "}"}]}], "    ", 
     RowBox[{"(*", 
      RowBox[{"\[ImaginaryI]", 
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
       SubscriptBox[
        OverscriptBox[
         OverscriptBox["\[CapitalGamma]", "^"], "^"], "2"]}], "*)"}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8844327489604683`*^9, 3.8844327516788054`*^9}, {
   3.8844327993615103`*^9, 3.884432802520523*^9}, {3.884432836677785*^9, 
   3.884433173770273*^9}, {3.884433235311878*^9, 3.884433410719844*^9}, {
   3.884433446099972*^9, 3.884433536099997*^9}, {3.884433587983306*^9, 
   3.8844339222735863`*^9}, {3.88443397982264*^9, 3.884434122711533*^9}, {
   3.884434866928144*^9, 3.884435068592696*^9}, {3.884435158296184*^9, 
   3.884435612927361*^9}, {3.884435643422002*^9, 3.884435710738121*^9}, {
   3.884435760676713*^9, 3.884435884552178*^9}, 
   3.884502147582206*^9},ExpressionUUID->"0f13adca-e473-4196-b0ef-\
62a409d2a262"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"b", "[", "x", "]"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<11\>\""], "+", 
      SubscriptBox["F", "\"\<22\>\""]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<00\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<22\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<00\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<11\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"a", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"a", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"5", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}]}], ")"}]}], "-", 
    SubscriptBox["F", "\"\<00\>\""], "+", 
    SubscriptBox["F", "\"\<11\>\""], "+", 
    SubscriptBox["F", "\"\<22\>\""]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"a", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"a", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"a", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"a", "K"},
    "Superscript"], "=", 
   RowBox[{"\[Chi]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""], "-", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"a", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"a", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"a", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"a", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<11\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<22\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"b", "[", "x", "]"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<00\>\""], "+", 
      SubscriptBox["F", "\"\<22\>\""]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<11\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<00\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"b", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"b", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"5", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}]}], ")"}]}], "+", 
    SubscriptBox["F", "\"\<00\>\""], "-", 
    SubscriptBox["F", "\"\<11\>\""], "+", 
    SubscriptBox["F", "\"\<22\>\""]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"b", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"b", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"b", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"b", "K"},
    "Superscript"], "=", 
   RowBox[{"\[Chi]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "-", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"b", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"b", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"b", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"b", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<22\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<11\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "-", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"7", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"11", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]0\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<22\>\""], "-", 
      RowBox[{"3", 
       SubscriptBox["F", "\"\<00\>\""]}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "+", 
       RowBox[{"6", 
        RowBox[{"b", "[", "x", "]"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<00\>\""], "+", 
      SubscriptBox["F", "\"\<11\>\""]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"c", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"3", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"c", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}], "-", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"5", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", 
           RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}]}], ")"}]}], "+", 
    SubscriptBox["F", "\"\<00\>\""], "+", 
    SubscriptBox["F", "\"\<11\>\""], "-", 
    SubscriptBox["F", "\"\<22\>\""]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"c", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"c", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"6", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""]}], "-", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"c", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"c", "K"},
    "Superscript"], "=", 
   RowBox[{"\[Chi]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "-", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"c", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"c", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"c", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""], "-", 
       RowBox[{"3", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}]}], 
      ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"c", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"d", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"d", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"d", "\"22\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]1\>\""], "+", 
        SubscriptBox["F", "\"\<01\>\""]}], ")"}]}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"d", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]2\[Perpendicular]2\>\""], "+", 
      SubscriptBox["F", "\"\<22\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"d", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]1\[Perpendicular]2\>\""], "+", 
      SubscriptBox["F", "\"\<12\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"d", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]0\[Perpendicular]2\>\""], "+", 
      SubscriptBox["F", "\"\<02\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"d", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"d", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"d", "\"22\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     RowBox[{"-", "8"}], 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|1)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"d", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "2"}], "\[Chi]", " ", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|1)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"d", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "4"}], "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"d", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"d", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"d", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"4", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](1|2|0)\>\""]}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"e", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"e", "\"22\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"e", "\"11\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]0\[Perpendicular]2\>\""], "+", 
        SubscriptBox["F", "\"\<02\>\""]}], ")"}]}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"e", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]1\[Perpendicular]2\>\""], "+", 
      SubscriptBox["F", "\"\<12\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"e", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
      SubscriptBox["F", "\"\<11\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"e", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]0\[Perpendicular]1\>\""], "+", 
      SubscriptBox["F", "\"\<01\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"e", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"e", "\"22\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"e", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     RowBox[{"-", "8"}], 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|2)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"e", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "2"}], "\[Chi]", " ", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|2)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"e", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "4"}], "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"e", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"e", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"4", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](2|1|0)\>\""]}]}],
    ";", 
   RowBox[{
    TemplateBox[{"e", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"f", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"f", "\"22\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"f", "\"00\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", 
         "\"\<\[Perpendicular]1\[Perpendicular]2\>\""], "+", 
        SubscriptBox["F", "\"\<12\>\""]}], ")"}]}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"f", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]0\[Perpendicular]2\>\""], "+", 
      SubscriptBox["F", "\"\<02\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"f", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]0\[Perpendicular]1\>\""], "+", 
      SubscriptBox["F", "\"\<01\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"f", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
      SubscriptBox["F", "\"\<00\>\""]}], ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"f", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"f", "\"22\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"f", "\"00\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     RowBox[{"-", "8"}], 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(1|\[Perpendicular]|2)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"f", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "2"}], "\[Chi]", " ", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(1|\[Perpendicular]|2)\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"f", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "4"}], "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"f", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"4", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](1|0|2)\>\""]}]}],
    ";", 
   RowBox[{
    TemplateBox[{"f", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}]}], 
   ";", 
   RowBox[{
    TemplateBox[{"f", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"g", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"g", "\"00\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"g", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"g", "\"00\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"g", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0211\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"g", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"4", 
    SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"g", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "8"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<0(12)\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"g", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"g", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"g", "\"\[Perpendicular]2\"", 
        OverscriptBox["A", "~"]},
       "Subsuperscript"], "=", "0"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"g", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "\[Chi]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""]}], ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"g", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"g", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "2"}], "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"g", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"g", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"h", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"h", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"h", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"h", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"h", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"h", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"4", 
    SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "8"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<1(02)\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"h", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"4", 
    SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"h", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"h", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"h", "\"\[Perpendicular]2\"", 
        OverscriptBox["A", "~"]},
       "Subsuperscript"], "=", "0"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"h", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "\[Chi]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""]}], ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"h", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"h", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"h", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     RowBox[{"-", 
      TemplateBox[{
        RowBox[{"2", "\[Chi]"}], "2"},
       "Superscript"]}], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"h", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"i", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"i", "\"22\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"i", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"i", "\"22\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}]}]}], 
  ";", 
  RowBox[{
   TemplateBox[{"i", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"i", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "+", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
     ")"}]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", "8"}], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<2(10)\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"4", 
    SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"i", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"4", 
    SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"i", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"i", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"i", "\"\[Perpendicular]2\"", 
        OverscriptBox["A", "~"]},
       "Subsuperscript"], "=", "0"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"i", "K"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "\[Chi]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}], ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"i", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"i", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"i", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "\[Chi]"}], "2"},
      "Superscript"], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"i", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     RowBox[{"-", 
      TemplateBox[{
        RowBox[{"2", "\[Chi]"}], "2"},
       "Superscript"]}], 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"9", "\[Chi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "\"\<11\>\""], "+", 
        SubscriptBox["F", "\"\<22\>\""]}], ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"9", "\[Chi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "\"\<00\>\""], "+", 
        SubscriptBox["F", "\"\<22\>\""]}], ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"9", "\[Chi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"b", "[", "x", "]"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]2\[Perpendicular]2\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
          SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
          
          SubscriptBox["\[ScriptCapitalM]", 
           "\"\<\[Perpendicular]1\[Perpendicular]1\>\""]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "\"\<00\>\""], "+", 
        SubscriptBox["F", "\"\<11\>\""]}], ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"\[Perpendicular]2\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", 
       RowBox[{"3", "\[Chi]"}]]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", 
          "\"\<\[Perpendicular]0\[Perpendicular]0\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", 
          "\"\<\[Perpendicular]1\[Perpendicular]1\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", 
          "\"\<\[Perpendicular]2\[Perpendicular]2\>\""]}], 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}]], "+", 
       SubscriptBox["F", "\"\<00\>\""], "+", 
       SubscriptBox["F", "\"\<11\>\""], "+", 
       SubscriptBox["F", "\"\<22\>\""]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", 
         RowBox[{"b", "[", "x", "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
     RowBox[{"3", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "+", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"j", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""]}], 
       ")"}]}], 
     RowBox[{"3", "\[Chi]"}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|1)\>\""]}], 
    RowBox[{"3", "\[Chi]"}]]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(0|\[Perpendicular]|2)\>\""]}], 
    RowBox[{"3", "\[Chi]"}]]}], ";", 
  RowBox[{
   TemplateBox[{"j", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<(1|\[Perpendicular]|2)\>\""]}], 
    RowBox[{"3", "\[Chi]"}]]}], ";", 
  RowBox[{
   TemplateBox[{"j", "K"},
    "Superscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "\"\<0\[Perpendicular]0\>\""], "+", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<1\[Perpendicular]1\>\""], "+", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<2\[Perpendicular]2\>\""]}], 
       ")"}]}], "3"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"j", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
      "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"j", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"4", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
       ")"}]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"j", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"4", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
       ")"}]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"j", "\"2\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"4", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}], 
       ")"}]}], "3"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"k", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"k", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"k", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"k", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}], 
    RowBox[{"\[Chi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"k", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}], 
    RowBox[{"\[Chi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"k", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}], 
    RowBox[{"\[Chi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"k", "\"\[Perpendicular]0\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"k", "\"\[Perpendicular]1\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"k", "\"\[Perpendicular]2\"", 
        OverscriptBox["\[Gamma]", "~"]},
       "Subsuperscript"], "=", "0"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"k", "\[Chi]"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], ")"}]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"m", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"m", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"m", "\"22\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"m", "\"01\"", 
        OverscriptBox["\[Gamma]", "~"]},
       "Subsuperscript"], "=", 
      RowBox[{
       TemplateBox[{"m", "\"02\"", 
         OverscriptBox["\[Gamma]", "~"]},
        "Subsuperscript"], "=", 
       RowBox[{
        TemplateBox[{"m", "\"12\"", 
          OverscriptBox["\[Gamma]", "~"]},
         "Subsuperscript"], "=", 
        RowBox[{
         TemplateBox[{"m", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"], "=", 
         RowBox[{
          TemplateBox[{"m", "\"\[Perpendicular]1\"", 
            OverscriptBox["\[Gamma]", "~"]},
           "Subsuperscript"], "=", 
          RowBox[{
           TemplateBox[{"m", "\"\[Perpendicular]2\"", 
             OverscriptBox["\[Gamma]", "~"]},
            "Subsuperscript"], "=", 
           RowBox[{
            TemplateBox[{"m", "\[Chi]"},
             "Superscript"], "=", "0"}]}]}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"m", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"m", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"m", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"m", "\"01\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"16", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"02\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"16", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"12\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"16", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"m", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"m", "\"\[Perpendicular]2\"", 
        OverscriptBox["A", "~"]},
       "Subsuperscript"], "=", "0"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "K"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], 
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"n", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<0(12)\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"n", "\"\[Perpendicular]2\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"n", "\[Chi]"},
    "Superscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""]}], ")"}]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"n", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](12)0\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<1212\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]2\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
       ")"}]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"p", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<202\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<1(02)\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"p", "\"\[Perpendicular]2\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"p", "\[Chi]"},
    "Superscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<212\>\""]}], ")"}]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]202\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](02)1\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<0212\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0202\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]2\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""], "+", 
        SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]212\>\""]}], 
       ")"}]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"q", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"22\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalN]", "\"\<2(01)\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"02\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<101\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"12\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<010\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"q", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"q", "\"\[Perpendicular]2\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"q", "\[Chi]"},
    "Superscript"], "=", 
   FractionBox[
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<020\>\""], "+", 
       SubscriptBox["\[ScriptCapitalN]", "\"\<121\>\""]}], ")"}]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"22\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"16", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular](10)2\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"02\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]101\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"12\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]010\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]0\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0121\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]1\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<0102\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]2\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"8", 
     SubscriptBox["\[ScriptCapitalM]", "\"\<0101\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "K"},
    "Superscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]020\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]121\>\""]}], 
      ")"}]}], 
    RowBox[{"\[Chi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0ow3EAxvF/s5oQa1kNmZctm5o0/lnLS1abtyVrBy+tyOQwFNYkb6kd
HKwtZTKpRS5TDiNyI+ufdphcvES2qWHKtFbCLPF7dnj6HJ76lhnH9cMsiqKK
yGC5Ou4SJWIqVmLFC5v460dQN8n3Q7ZhNwClpb4grOy0RqClTp6EgXMPS0xk
fhX5UHc8KIBD0rgE8nNFPhNRzVxWjRDNixIaGp37Lujlynagb8x9CF+UPxfQ
n93dM4quKWyfIV5zardhczsdhBVn5ijciije4BUdpWaJHoabCfvkJUrI2/hr
gHEhuwM2ala7YG/rZlqh+NUAxaoTC1y6HZiH9+wnBt4FqwOQk6I/4d7CTQo6
TFb5HP6Dj3poLrDroeMh9O0kTrlDSdhCS6k14nubLQMKajg5MNyvTMsTxYrh
c2FKCCeWsyRQZvtKO91xqoGPeVot/AeFC+6d
  "],ExpressionUUID->"fc613a44-756a-426b-aa4d-830d6074bc37"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellChangeTimes->{3.8944335745618477`*^9, 
  3.894433614849926*^9},ExpressionUUID->"7e0e125a-914a-4fdd-a682-\
f4e1786f4bb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3+1 EINSTEIN-SCALAR-GAUSS BONNET", "Subtitle",
 CellChangeTimes->{{3.884427657075059*^9, 
  3.8844276692236023`*^9}},ExpressionUUID->"dbdf96d3-7308-4447-82f7-\
d267c075221a"],

Cell[TextData[{
 "Notation used:\n\t",
 Cell[BoxData[
  SubscriptBox["W", "\[Perpendicular]"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"9f732e3f-97d3-42e5-b1b9-d8b6eee7bfda"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "d1d923b9-ab3e-4daa-80ab-6c2529606783"],
 Cell[BoxData[
  SubscriptBox["\[CapitalOmega]", "i"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"2aa91a1c-3db1-4535-8425-d4af746a1cee"],
 ", ",
 Cell[BoxData[
  SubscriptBox["W", "A"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"9631d162-68dd-4c12-81c9-5e486a46ebeb"],
 "=",
 Cell[BoxData[
  TemplateBox[{"e", "A", "i"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "03ba94da-8d49-465f-a03c-c5db10dd215c"],
 Cell[BoxData[
  SubscriptBox["\[CapitalOmega]", "i"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"5ad84261-840c-40a4-8a28-b268ec2429ce"],
 ", ",
 Cell[BoxData[
  SubscriptBox["W", 
   RowBox[{"\[Perpendicular]", "\[Perpendicular]"}]]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"de6a71c0-cef1-4b2e-a5ec-157ad0b2d86c"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "75574064-9fca-43e8-a1cf-0750a0814a05"],
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "j"},
   "Superscript"]], "Input",ExpressionUUID->
  "b7f8ae22-a46e-4f4e-8d6b-bef9a5be6a4b"],
 Cell[BoxData[
  SubscriptBox["\[CapitalOmega]", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"4bdc93b3-44c3-4000-a95b-48a42962327f"],
 ",  ",
 Cell[BoxData[
  SubscriptBox["W", 
   RowBox[{"\[Perpendicular]", "A"}]]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"a519efa1-eb56-4d90-b48a-0687af6f2a37"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "fa234e59-1758-418d-8fcd-718a6e93fe1a"],
 Cell[BoxData[
  TemplateBox[{"e", "A", "j"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "b3ec55d3-6a90-4255-807b-0d25c98fe1b5"],
 Cell[BoxData[
  SubscriptBox["\[CapitalOmega]", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"ef5b4c9b-c448-480a-ae9a-50652aeb32de"],
 ",  ",
 Cell[BoxData[
  SubscriptBox["W", "AB"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"e89a8ff1-a063-44ca-877e-f447d546cf31"],
 "=",
 Cell[BoxData[
  TemplateBox[{"e", "A", "i"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "0a25ebdc-b48f-41cb-89dd-1963202fe1fb"],
 Cell[BoxData[
  TemplateBox[{"e", "B", "j"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "39ebf6ed-a6e0-4d7a-a29a-3dfcb609b4fe"],
 Cell[BoxData[
  SubscriptBox["\[CapitalOmega]", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"a41ef0b1-4632-45da-a97e-61a14a9d6975"],
 ", ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalM]", 
   RowBox[{"\[Perpendicular]", "\[Perpendicular]"}]]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"61662211-5938-4225-9d9a-1e17b6a6a0f8"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "8775031d-12b3-4333-ac31-1b1df19c242a"],
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "j"},
   "Superscript"]], "Input",ExpressionUUID->
  "3ab3c71c-6062-43ae-869c-cb2b6b1a7a1d"],
 Cell[BoxData[
  SubscriptBox["M", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"3ed549c2-f644-4487-ac0a-d6cae14f5b06"],
 ",  ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalM]", 
   RowBox[{"\[Perpendicular]", "A"}]]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"ff79a4e5-eaa7-4dec-9cdb-87aad7bb5a2f"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "2c9b3dd1-1b7b-47b5-81eb-a22bfc5c36da"],
 Cell[BoxData[
  TemplateBox[{"e", "A", "j"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "c32c5c12-acff-40ea-bfc0-721ec32b475c"],
 Cell[BoxData[
  SubscriptBox["M", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"4c7202b7-00fc-4e1d-94d6-d9a8e8277304"],
 ",  ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalM]", "AB"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"ea9c3dd1-ebdb-418f-9366-a1c6352bfab3"],
 "=",
 Cell[BoxData[
  TemplateBox[{"e", "A", "i"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "945388f1-317f-4c71-b386-97a0537b593a"],
 Cell[BoxData[
  TemplateBox[{"e", "B", "j"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "b6195d0b-81b0-4b8b-9992-f7e66e7ae3b1"],
 Cell[BoxData[
  SubscriptBox["M", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"18ec2cff-42c8-4336-bb2f-16d6a8709df2"],
 ", ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalN]", "\[Perpendicular]"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"493c43af-8961-4b3e-8f2f-526b1c546b93"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "3ed7e213-2737-4863-aac7-31376974f178"],
 Cell[BoxData[
  SubscriptBox["N", "i"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"128b5a37-86e3-437c-bc01-83dee73229ee"],
 ", ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalN]", "A"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"82b345ad-3374-46fc-ba5d-58b0fdd51692"],
 "=",
 Cell[BoxData[
  TemplateBox[{"e", "A", "i"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "81e18fa3-8d5a-40cd-84ae-c4c6824f8180"],
 Cell[BoxData[
  SubscriptBox["N", "i"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"1fb727e8-a6cd-4710-8ada-9871987876a0"],
 ", ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalN]", 
   RowBox[{"\[Perpendicular]", "AB"}]]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"5efac746-89cb-43c5-81a9-379ee3da40da"],
 "=",
 Cell[BoxData[
  TemplateBox[{"\[Xi]", "i"},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "b8e8010f-56da-42f9-a018-d3121b254d08"],
 Cell[BoxData[
  TemplateBox[{"e", "A", "j"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "e9975d8d-2310-40f7-a8f0-6dc67a9f87e4"],
 Cell[BoxData[
  TemplateBox[{"e", "B", "k"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "d074da02-47cc-4a75-8999-593ab1632a49"],
 Cell[BoxData[
  SubscriptBox["N", "ijk"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"a2a866da-b521-4852-b0d8-d03cb0ce45e8"],
 ", ",
 Cell[BoxData[
  SubscriptBox["F", "AB"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"d9f2202a-cf0c-4292-bdd8-fea6ca701f2f"],
 "=",
 Cell[BoxData[
  TemplateBox[{"e", "A", "i"},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "5cecc363-7e01-47c1-9db1-9c696277c8a5"],
 Cell[BoxData[
  TemplateBox[{"e", "B", "j"},
   "Subsuperscript"]], "Input",ExpressionUUID->
  "ee1f165c-6d96-4d75-9bd3-c70a4b2687bc"],
 "(",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalL]", "n"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"6bd6702d-184d-4ee9-8856-c572c85b87fe"],
 Cell[BoxData[
  SubscriptBox["K", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"a43f7866-29bd-4ad9-8495-527b87d44580"],
 "+",
 Cell[BoxData[
  FractionBox["1", "\[Alpha]"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"cbe9b7a8-ec0f-4111-a600-e41d881dab4d"],
 Cell[BoxData[
  SubscriptBox["D", "i"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"78e5db5e-d641-4f04-94fe-12b8b4ca2481"],
 Cell[BoxData[
  SubscriptBox["D", "j"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"dfd896a2-1690-4919-80d6-120e64c9514e"],
 "\[Alpha]+",
 Cell[BoxData[
  SubscriptBox["K", "im"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"bd73ce68-423f-42cb-8ded-6a5b0e9cb7d7"],
 Cell[BoxData[
  TemplateBox[{"K", "j", 
    RowBox[{"  ", "m"}]},
   "Subsuperscript"]], "Input",
  CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
    3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
    3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
    3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
    3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
    3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
    3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
    3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
    3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
    3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
    3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
    3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
    3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
    3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
    3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
    3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
    3.884432502239472*^9}},ExpressionUUID->
  "5e1c19fd-c0dc-4f64-896f-c05ff2334096"],
 "+",
 Cell[BoxData[
  SubscriptBox["M", "ij"]], "Input",
  CellChangeTimes->{
   3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
    3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
    3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
    3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
    3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
    3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
    3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
    3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
    3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
    3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
    3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
    3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
    3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
    3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
    3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
    3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
    3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
    3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}},
  ExpressionUUID->"240dbb43-bb9c-4baf-bbed-4d25ed1d600c"],
 ")."
}], "Text",
 CellChangeTimes->{{3.8845014327182617`*^9, 3.884501769738092*^9}, {
  3.884501801362124*^9, 
  3.8845021199310017`*^9}},ExpressionUUID->"916f17f7-3b58-4150-9c3a-\
4fba5ef8afb5"],

Cell[BoxData[
 RowBox[{"                ", 
  RowBox[{"(*", 
   RowBox[{"\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "00"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "11"], "    ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], "01"], "     ", "\[ImaginaryI]", 
    "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "0"}]], "     ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[Gamma]", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "1"}]], "     ", "\[ImaginaryI]", 
    OverscriptBox["\[Chi]", "^"], "      ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "00"], "  ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "11"], "    ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], "01"], "  ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "0"}]], "    ", "\[ImaginaryI]", "*", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["A", "~"], "^"], 
     RowBox[{"\[Perpendicular]", "1"}]], "    ", "\[ImaginaryI]", 
    OverscriptBox["K", "^"], "    ", "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "\[Perpendicular]"], "     ",
     "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "0"], "    ", 
    "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox[
      OverscriptBox["\[CapitalGamma]", "^"], "^"], "1"], "     ", 
    "\[ImaginaryI]", 
    OverscriptBox["\[Phi]", "^"], "      ", "\[ImaginaryI]", 
    SubscriptBox[
     OverscriptBox["K", "^"], "\[Phi]"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    TemplateBox[{"M", "\"GB\""},
     "Superscript"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"m", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"m", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"m", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"m", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"m", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"m", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"m", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"m", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"m", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"m", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"m", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"m", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "00"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"n", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"n", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"n", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"n", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"n", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"n", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"n", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"n", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"n", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"n", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"n", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"n", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "11"]}], "*)"}], "      ", 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"p", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"p", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"p", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"p", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"p", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"p", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"p", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"p", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"p", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"p", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"p", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"p", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], "01"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"q", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"q", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"q", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"q", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "    ", ",", 
        TemplateBox[{"q", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"q", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"q", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"q", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        TemplateBox[{"q", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"q", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"q", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"q", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], 
         RowBox[{"\[Perpendicular]", "0"}]]}], "*)"}], "\[IndentingNewLine]", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"r", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"r", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"r", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"r", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"r", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"r", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"r", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"r", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        TemplateBox[{"r", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"r", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"r", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"r", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["A", "~"], "^"], 
         RowBox[{"\[Perpendicular]", "1"}]]}], "*)"}], "\[IndentingNewLine]", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"s", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"s", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"s", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"s", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"s", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"s", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"s", "K"},
         "Superscript"], "     ", ",", 
        TemplateBox[{"s", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "        ", ",", 
        TemplateBox[{"s", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"s", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"s", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"s", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        OverscriptBox["K", "^"]}], "*)"}], "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"t", "\[Chi]"},
          "Superscript"]}], "    ", ",", "0", "            ", ",", "0", 
        "            ", ",", "0", "           ", ",", "0", "             ", 
        ",", "0", "              ", ",", "0", "       ", ",", "0", 
        "             ", ",", "0", "          ", ",", "0", "           ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"t", "\[Phi]"},
          "Superscript"]}], ",", "0"}], "             ", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        OverscriptBox["\[CapitalTheta]", "^"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"v", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"v", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"v", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"v", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"v", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"v", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"v", "K"},
         "Superscript"], "     ", ",", "0", "             ", ",", "0", 
        "          ", ",", "0", "           ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"v", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"v", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "\[Perpendicular]"]}], 
       "*)"}], "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"w", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"w", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"w", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"w", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"w", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"w", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"w", "K"},
         "Superscript"], "     ", ",", "0", "             ", ",", "0", 
        "          ", ",", "0", "           ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"w", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"w", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "0"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "    ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], "   ", ",", 
        RowBox[{"\[ImaginaryI]", "*", 
         TemplateBox[{"x", "\[Chi]"},
          "Superscript"]}], "    ", ",", 
        TemplateBox[{"x", "\"00\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"x", "\"11\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"x", "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"x", "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"x", "\"\[Perpendicular]1\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], "      ", ",", 
        TemplateBox[{"x", "K"},
         "Superscript"], "      ", ",", 
        TemplateBox[{"x", "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "       ", ",", 
        TemplateBox[{"x", "\"0\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "     ", ",", 
        TemplateBox[{"x", "\"1\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], "      ", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"x", "\[Phi]"},
          "Superscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"x", 
           SubscriptBox["K", "\[Phi]"]},
          "Superscript"]}]}], "}"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"\[ImaginaryI]", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
        SubscriptBox[
         OverscriptBox[
          OverscriptBox["\[CapitalGamma]", "^"], "^"], "1"]}], "*)"}], 
      "\[IndentingNewLine]", "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"00\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"11\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"01\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"\[Perpendicular]0\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"\[Perpendicular]1\"", 
           OverscriptBox["\[Gamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\[Chi]"},
          "Superscript"]}], ",", 
        RowBox[{
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"00\"", 
           OverscriptBox["A", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"11\"", 
           OverscriptBox["A", "~"]},
          "Subsuperscript"]}], ",", 
        TemplateBox[{
          RowBox[{
            RowBox[{"f", "'"}], "y"}], "\"01\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        TemplateBox[{
          RowBox[{
            RowBox[{"f", "'"}], "y"}], "\"\[Perpendicular]0\"", 
          OverscriptBox["A", "~"]},
         "Subsuperscript"], ",", 
        RowBox[{
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"\[Perpendicular]1\"", 
           OverscriptBox["A", "~"]},
          "Subsuperscript"]}], ",", 
        TemplateBox[{
          RowBox[{
            RowBox[{"f", "'"}], "y"}], "K"},
         "Superscript"], ",", 
        TemplateBox[{
          RowBox[{
            RowBox[{"f", "'"}], "y"}], "\"\[Perpendicular]\"", 
          OverscriptBox["\[CapitalGamma]", "~"]},
         "Subsuperscript"], ",", 
        RowBox[{
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"0\"", 
           OverscriptBox["\[CapitalGamma]", "~"]},
          "Subsuperscript"]}], ",", 
        RowBox[{
         RowBox[{"f", "'"}], 
         TemplateBox[{"y", "\"1\"", 
           OverscriptBox["\[CapitalGamma]", "~"]},
          "Subsuperscript"]}], ",", "0", "           ", ",", "0"}], 
       "            ", "}"}]}], "     ", 
     RowBox[{"(*", 
      RowBox[{"\[ImaginaryI]", 
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[Hacek]"], "0"], 
       SubscriptBox[
        OverscriptBox["K", "^"], "\[Phi]"]}], "*)"}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8844276886416483`*^9, 3.8844277061010723`*^9}, {
   3.884427794319929*^9, 3.884427813527409*^9}, {3.8844278484980707`*^9, 
   3.884427861321002*^9}, {3.88442794206002*^9, 3.8844279844946737`*^9}, {
   3.8844280222099953`*^9, 3.8844281618441668`*^9}, {3.8844282292364388`*^9, 
   3.884428269098172*^9}, {3.884428388349799*^9, 3.884428443635221*^9}, {
   3.884428496802516*^9, 3.8844285580494347`*^9}, 3.884428592838251*^9, {
   3.884428724835594*^9, 3.884429073354157*^9}, {3.884429107079019*^9, 
   3.8844291501370163`*^9}, {3.8844291985822773`*^9, 3.884429370681514*^9}, {
   3.884429412831019*^9, 3.884429429727827*^9}, {3.8844294645151*^9, 
   3.884429516544099*^9}, {3.884429586022234*^9, 3.884430256997662*^9}, 
   3.884430513955217*^9, {3.884430566646237*^9, 3.884430615331354*^9}, {
   3.884430654783164*^9, 3.88443075663236*^9}, {3.884430802112733*^9, 
   3.884430837344019*^9}, {3.884430873903398*^9, 3.884431366620751*^9}, {
   3.8844315065940123`*^9, 3.884432061068263*^9}, {3.884432094512105*^9, 
   3.884432168942374*^9}, {3.884432213300262*^9, 3.88443221732228*^9}, {
   3.88443224784372*^9, 3.8844323045673923`*^9}, {3.8844323729464684`*^9, 
   3.884432502239472*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"cdbdfffa-1c11-48ac-98f7-564d8022d8cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   TemplateBox[{"m", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<00\>\""]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"7", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], "-", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"6", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"]}]]}]}], ";", " ", 
  RowBox[{
   TemplateBox[{"m", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"b", "[", "x", "]"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<00\>\""]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"5", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"3", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], "+", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"3", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"m", "\"01\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<01\>\""], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]0\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]0\>\""], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], "3"]}]}], ";", " ", 
   RowBox[{
    TemplateBox[{"m", "\[Chi]"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"b", "[", "x", "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
      SubscriptBox["W", "\"\<00\>\""]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"b", "[", "x", "]"}]}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
      SubscriptBox["W", "\"\<11\>\""]}], "-", 
     FractionBox[
      SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
      RowBox[{"6", 
       TemplateBox[{"\[Lambda]", "\"GB\""},
        "Superscript"]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"00\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "3"]}]}], ",", 
  RowBox[{
   RowBox[{
    TemplateBox[{"m", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", 
       SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"01\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<0\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["W", "\"\<1\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "K"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", "\[Chi]", " ", 
       SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "9"]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["W", "\"\<00\>\""], "-", 
        RowBox[{"2", 
         SubscriptBox["W", "\"\<11\>\""]}]}], ")"}]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"2", "\[Chi]"}], "2"},
       "Superscript"], 
      SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{"\[Xi]", "+", 
     SubscriptBox["\[Chi]F", "\"\<00\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"m", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{
     FractionBox["\[Chi]", "3"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]\>\""], "+", 
       RowBox[{"6", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]00\>\""]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"n", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", "+", 
        RowBox[{"5", " ", 
         RowBox[{"b", "[", "x", "]"}]}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
     SubscriptBox["W", "\"\<00\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"3", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], "+", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"3", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"]}]]}]}], ";", " ", 
  RowBox[{
   TemplateBox[{"n", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"7", 
         RowBox[{"b", "[", "x", "]"}]}]}], 
       RowBox[{"12", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
     SubscriptBox["W", "\"\<00\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], "-", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"6", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"n", "\"01\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<01\>\""], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]0\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]1\>\""], "3"]}], ";", " ", 
   RowBox[{
    TemplateBox[{"n", "\[Chi]"},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", "+", 
         RowBox[{"2", 
          RowBox[{"b", "[", "x", "]"}]}]}], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
      SubscriptBox["W", "\"\<00\>\""]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", "+", " ", 
        RowBox[{"b", "[", "x", "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
      SubscriptBox["W", "\"\<11\>\""]}], "-", 
     FractionBox[
      SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
      RowBox[{"6", 
       TemplateBox[{"\[Lambda]", "\"GB\""},
        "Superscript"]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"00\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", 
       SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "3"]}]}]}], ",", 
  RowBox[{
   RowBox[{
    TemplateBox[{"n", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"01\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["W", "\"\<0\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<1\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "K"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", "\[Chi]", " ", 
       SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "9"]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         SubscriptBox["W", "\"\<00\>\""]}], "+", 
        SubscriptBox["W", "\"\<11\>\""]}], ")"}]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{"2", 
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"m", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], "3"]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{"\[Xi]", "+", 
     SubscriptBox["\[Chi]F", "\"\<11\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"n", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{
     FractionBox["\[Chi]", "3"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]\>\""], "+", 
       RowBox[{"6", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]11\>\""]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"p", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"p", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"b", "[", "x", "]"}], 
       SubscriptBox["W", "\"\<01\>\""]}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""], "2"]}], 
    "-", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"2", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]1\>\""], "2"]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]0\>\""], "2"]}], ";", " ", 
  RowBox[{
   TemplateBox[{"p", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "+", 
      RowBox[{"3", 
       RowBox[{"b", "[", "x", "]"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
    SubscriptBox["W", "\"\<01\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"p", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";", 
  RowBox[{
   TemplateBox[{"p", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"2", 
    SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     SubscriptBox["W", "\"\<1\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     SubscriptBox["W", "\"\<0\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "K"},
     "Superscript"], "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     SubscriptBox["W", "\"\<01\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"p", "\[Phi]"},
     "Superscript"], "=", 
    SubscriptBox["\[Chi]F", "\"\<01\>\""]}], ";", 
   RowBox[{
    TemplateBox[{"p", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{"2", 
     SubscriptBox["\[Chi]\[ScriptCapitalN]", 
      "\"\<\[Perpendicular](01)\>\""]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"q", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"b", "[", "x", "]"}], 
      SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", "+", " ", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
    SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]1\>\""], "2"]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<11\>\""], "2"]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<01\>\""], "2"]}], ";", " ", 
  RowBox[{
   TemplateBox[{"q", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]0\>\""], "2"]}]}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"q", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   SubscriptBox["W", "\"\<0\>\""]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"q", "\"01\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     SubscriptBox["W", "\"\<1\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"q", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"q", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", "0"}]}], ";", 
   RowBox[{
    TemplateBox[{"q", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"\[Chi]", " ", 
      SubscriptBox["W", "\"\<0\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"q", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"q", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      SubscriptBox["W", "\"\<11\>\""]}], "2"]}], ";", 
   RowBox[{
    TemplateBox[{"q", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<01\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"q", "\[Phi]"},
     "Superscript"], "=", 
    SubscriptBox["\[Chi]\[ScriptCapitalM]", "\"\<\[Perpendicular]0\>\""]}], 
   ";", 
   RowBox[{
    TemplateBox[{"q", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "\[Chi]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<0\>\""], "-", 
       RowBox[{"2", 
        SubscriptBox["\[ScriptCapitalN]", 
         "\"\<\[Perpendicular]\[Perpendicular]0\>\""]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"r", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", "+", " ", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
    SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"b", "[", "x", "]"}], 
     SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]0\>\""], "2"]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<01\>\""], "2"]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<00\>\""], "2"]}]}], ";", " ", 
  RowBox[{
   TemplateBox[{"r", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]1\>\""], "2"]}]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   SubscriptBox["W", "\"\<1\>\""]}], ";", 
  RowBox[{
   TemplateBox[{"r", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"r", "\"01\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     SubscriptBox["W", "\"\<0\>\""]}]}], ";", 
   RowBox[{
    TemplateBox[{"r", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"r", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", "0"}]}], ";", 
   RowBox[{
    TemplateBox[{"r", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"\[Chi]", " ", 
      SubscriptBox["W", "\"\<1\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"r", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"r", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       SubscriptBox["W", "\"\<01\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"r", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      SubscriptBox["W", "\"\<00\>\""]}], "2"]}], ";", 
   RowBox[{
    TemplateBox[{"r", "\[Phi]"},
     "Superscript"], "=", 
    SubscriptBox["\[Chi]\[ScriptCapitalM]", "\"\<\[Perpendicular]1\>\""]}], 
   ";", 
   RowBox[{
    TemplateBox[{"r", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{
     RowBox[{"-", "\[Chi]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<1\>\""], "-", 
       RowBox[{"2", 
        SubscriptBox["\[ScriptCapitalN]", 
         "\"\<\[Perpendicular]\[Perpendicular]1\>\""]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"s", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<00\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "-", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""], 
     RowBox[{"4", "\[Chi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"4", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"], "\[Chi]"}]]}]}], ";", " ", 
  RowBox[{
   TemplateBox[{"s", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", " ", 
       RowBox[{"b", "[", "x", "]"}]}], 
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<00\>\""]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", 
        RowBox[{"b", "[", "x", "]"}]}]}], 
      RowBox[{"4", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
     SubscriptBox["W", "\"\<11\>\""]}], "-", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""], 
     RowBox[{"4", "\[Chi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"4", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"], "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"s", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"b", "[", "x", "]"}]}], 
     RowBox[{"2", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], 
    SubscriptBox["W", "\"\<01\>\""]}]}], ";", 
  RowBox[{
   TemplateBox[{"s", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]0\>\""], 
    RowBox[{"2", "\[Chi]"}]]}], ";", 
  RowBox[{
   TemplateBox[{"s", "\"\[Perpendicular]1\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<\[Perpendicular]1\>\""], 
    RowBox[{"2", "\[Chi]"}]]}], ";", " ", 
  RowBox[{
   TemplateBox[{"s", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "x", "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["W", "\"\<00\>\""], "+", 
         SubscriptBox["W", "\"\<11\>\""]}], ")"}]}], "+", 
      RowBox[{"2", 
       SubscriptBox["W", "\"\<\[Perpendicular]\[Perpendicular]\>\""]}]}], 
     RowBox[{"4", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     SubscriptBox["\[ScriptCapitalC]", "\"\<nn\>\""], 
     RowBox[{"2", 
      TemplateBox[{"\[Lambda]", "\"GB\""},
       "Superscript"], "\[Chi]"}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"s", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"s", "\"11\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<\[Perpendicular]\>\""], "\[Chi]"]}]}], ";", 
  RowBox[{
   TemplateBox[{"s", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"s", "\"\[Perpendicular]0\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<0\>\""], "\[Chi]"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"s", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["W", "\"\<1\>\""], "\[Chi]"]}]}], ";", 
   RowBox[{
    TemplateBox[{"s", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", " ", 
      SubscriptBox["W", "\"\<\[Perpendicular]\>\""]}], "3"]}], ";", 
   RowBox[{
    TemplateBox[{"s", "\"\[Perpendicular]\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{
     FractionBox["\[Chi]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["W", "\"\<00\>\""], "+", 
       SubscriptBox["W", "\"\<11\>\""]}], ")"}]}]}], ";", 
   RowBox[{
    TemplateBox[{"s", "\"0\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Chi]", " ", 
       SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"s", "\"1\"", 
      OverscriptBox["\[CapitalGamma]", "~"]},
     "Subsuperscript"], " ", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Chi]", " ", 
       SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], "2"]}]}], ";", 
   RowBox[{
    TemplateBox[{"s", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["F", "\"\<00\>\""], "+", 
       SubscriptBox["F", "\"\<11\>\""]}], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalM]", "\"\<00\>\""], "+", 
         SubscriptBox["\[ScriptCapitalM]", "\"\<11\>\""], "-", 
         SubscriptBox["\[ScriptCapitalM]", 
          "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"s", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{"-", 
     SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]\>\""]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"t", "\"00\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<11\>\""], 
     RowBox[{"2", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"t", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     SubscriptBox["W", "\"\<00\>\""], 
     RowBox[{"2", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"t", "\"01\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["W", "\"\<01\>\""], 
      RowBox[{"\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"t", "\"\[Perpendicular]0\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"t", "\"\[Perpendicular]1\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", "0"}]}], ";", " ", 
   RowBox[{
    TemplateBox[{"t", "\[Chi]"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["W", "\"\<00\>\""], "+", 
       SubscriptBox["W", "\"\<11\>\""]}], 
      RowBox[{"2", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"t", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<00\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<11\>\""], "-", 
       SubscriptBox["\[ScriptCapitalM]", 
        "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"v", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"v", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"v", "\"01\"", 
       OverscriptBox["\[Gamma]", "~"]},
      "Subsuperscript"], "=", 
     RowBox[{
      TemplateBox[{"v", "\"\[Perpendicular]0\"", 
        OverscriptBox["\[Gamma]", "~"]},
       "Subsuperscript"], "=", 
      RowBox[{
       TemplateBox[{"v", "\"\[Perpendicular]1\"", 
         OverscriptBox["\[Gamma]", "~"]},
        "Subsuperscript"], "=", 
       RowBox[{
        TemplateBox[{"v", "\[Chi]"},
         "Superscript"], "=", "0"}]}]}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"v", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["W", "\"\<11\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"v", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["W", "\"\<00\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"v", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", 
      SubscriptBox["W", "\"\<01\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"v", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{
     TemplateBox[{"v", "\"\[Perpendicular]1\"", 
       OverscriptBox["A", "~"]},
      "Subsuperscript"], "=", "0"}]}], ";", 
   RowBox[{
    TemplateBox[{"v", "K"},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["W", "\"\<00\>\""], "+", 
        SubscriptBox["W", "\"\<11\>\""]}], ")"}]}], 
     RowBox[{"3", "\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"v", "\[Phi]"},
     "Superscript"], "=", "0"}], ";", 
   RowBox[{
    TemplateBox[{"v", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalM]", "\"\<00\>\""], "+", 
       SubscriptBox["\[ScriptCapitalM]", "\"\<11\>\""], "-", 
       SubscriptBox["\[ScriptCapitalM]", 
        "\"\<\[Perpendicular]\[Perpendicular]\>\""]}], 
      RowBox[{"\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"w", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<0\>\""], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<1\>\""], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"w", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";", 
  RowBox[{
   TemplateBox[{"w", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<0\>\""], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"w", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"w", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<11\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"w", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<01\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"w", "K"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], 
      RowBox[{"3", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"w", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalN]", "\"\<0\>\""], 
      RowBox[{"\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"w", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]0\>\""]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"x", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    SubscriptBox["W", "\"\<1\>\""], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"11\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<0\>\""], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"\[Perpendicular]0\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"x", "\"\[Perpendicular]1\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "=", "0"}]}], ";", 
  RowBox[{
   TemplateBox[{"x", "\[Chi]"},
    "Superscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["W", "\"\<1\>\""], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"00\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"11\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", "0"}], ";", 
  RowBox[{
   TemplateBox[{"x", "\"01\"", 
     OverscriptBox["A", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["W", "\"\<\[Perpendicular]0\>\""]}], 
    RowBox[{
     TemplateBox[{"\[Chi]", "2"},
      "Superscript"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{"x", "\"\[Perpendicular]0\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["W", "\"\<01\>\""]}], 
     RowBox[{
      TemplateBox[{"\[Chi]", "2"},
       "Superscript"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";", 
   RowBox[{
    TemplateBox[{"x", "\"\[Perpendicular]1\"", 
      OverscriptBox["A", "~"]},
     "Subsuperscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<00\>\""]}], 
      RowBox[{
       TemplateBox[{"\[Chi]", "2"},
        "Superscript"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"x", "K"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SubscriptBox["W", "\"\<\[Perpendicular]1\>\""]}], 
      RowBox[{"3", "\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"x", "\[Phi]"},
     "Superscript"], "=", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalN]", "\"\<1\>\""], 
      RowBox[{"\[Chi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}]}], ";", 
   RowBox[{
    TemplateBox[{"x", 
      SubscriptBox["K", "\[Phi]"]},
     "Superscript"], "=", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalM]", "\"\<\[Perpendicular]1\>\""]}], 
     RowBox[{"\[Chi]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "[", "x", "]"}]}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   TemplateBox[{"y", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"y", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["F", "\"\<00\>\""], "-", 
      SubscriptBox["F", "\"\<11\>\""]}], "\[Chi]"]}]}], ";", 
  RowBox[{
   TemplateBox[{"y", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["F", "\"\<01\>\""]}], "\[Chi]"]}], ";", 
  RowBox[{
   TemplateBox[{"y", "\"00\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    TemplateBox[{"y", "\"11\"", 
      OverscriptBox["\[Gamma]", "~"]},
     "Subsuperscript"], "+", 
    RowBox[{
     FractionBox["4", "\[Chi]"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]00\>\""], "-", 
       RowBox[{"2", 
        SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular]11\>\""]}]}], 
      ")"}]}]}]}], ";", 
  RowBox[{
   TemplateBox[{"y", "\"01\"", 
     OverscriptBox["\[Gamma]", "~"]},
    "Subsuperscript"], "=", 
   RowBox[{
    FractionBox["8", "\[Chi]"], 
    SubscriptBox["\[ScriptCapitalN]", "\"\<\[Perpendicular](01)\>\""]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.884489454693771*^9, {3.8844895053958673`*^9, 3.8844895744993687`*^9}, {
   3.884489689029336*^9, 3.884489713383074*^9}, {3.88448974766335*^9, 
   3.884489755749062*^9}, {3.884489791515114*^9, 3.884490220687141*^9}, {
   3.884490251513336*^9, 3.884490364282795*^9}, {3.884490420087183*^9, 
   3.8844907800670547`*^9}, {3.8844908124930553`*^9, 
   3.8844908432811813`*^9}, {3.88449092452295*^9, 3.8844911021890993`*^9}, {
   3.8844911634872828`*^9, 3.8844912329212513`*^9}, {3.884491275199253*^9, 
   3.884491457977728*^9}, {3.884491499366672*^9, 3.8844919253964157`*^9}, {
   3.8844919573789454`*^9, 3.884491989947727*^9}, {3.884492027398245*^9, 
   3.88449204926478*^9}, {3.884498297021318*^9, 3.884498504039804*^9}, {
   3.884498548673284*^9, 3.884498753668118*^9}, {3.884498837542948*^9, 
   3.884498938231583*^9}, {3.884498973070435*^9, 3.8844996033071547`*^9}, {
   3.884499651361903*^9, 3.8844999054311132`*^9}, {3.884499950026115*^9, 
   3.8844999640141907`*^9}, {3.88449999495737*^9, 3.884500101748506*^9}, {
   3.884500157294958*^9, 3.8845002506573677`*^9}, {3.884500299309475*^9, 
   3.884500317872851*^9}, {3.8845003792851963`*^9, 3.8845004278531523`*^9}, {
   3.884500540354244*^9, 3.884500595081359*^9}, {3.8845006373208733`*^9, 
   3.884501122229909*^9}, {3.8845011881493683`*^9, 3.884501329639715*^9}, {
   3.884753790051881*^9, 3.884753790510543*^9}, {3.884753859656684*^9, 
   3.884753860981431*^9}, {3.8847538983135138`*^9, 3.884753899009568*^9}, {
   3.884754167224297*^9, 3.8847541678214684`*^9}, {3.884754350703946*^9, 
   3.8847543518366003`*^9}, {3.88475438544694*^9, 
   3.884754393913127*^9}},ExpressionUUID->"311bb241-72a9-4e48-b243-\
7021491aae75"]
}, Open  ]]
},
WindowSize->{1377., 738.75},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>0.95,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fa8a72dd-6f25-4fd4-8e05-0f647c2adb71"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 218, 5, 67, "Input",ExpressionUUID->"a55ed760-f851-406e-abb1-ba007c563e31"],
Cell[779, 27, 131, 1, 28, "Input",ExpressionUUID->"2b05367c-43f3-4c20-af37-63171a0d2d2c"],
Cell[CellGroupData[{
Cell[935, 32, 171, 3, 50, "Subtitle",ExpressionUUID->"56732aa5-9b63-4b6e-bb54-0603ebb6f9b8"],
Cell[1109, 37, 2827, 90, 71, "Text",ExpressionUUID->"ee5ce1d0-45ec-4380-9426-8e7a2ebe266c"],
Cell[3939, 129, 53101, 1368, 490, "Input",ExpressionUUID->"0f13adca-e473-4196-b0ef-62a409d2a262"],
Cell[57043, 1499, 98780, 3148, 2167, "Input",ExpressionUUID->"fc613a44-756a-426b-aa4d-830d6074bc37"],
Cell[155826, 4649, 238, 5, 48, "Input",ExpressionUUID->"7e0e125a-914a-4fdd-a682-f4e1786f4bb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156101, 4659, 180, 3, 50, "Subtitle",ExpressionUUID->"dbdf96d3-7308-4447-82f7-d267c075221a"],
Cell[156284, 4664, 65074, 1026, 60, "Text",ExpressionUUID->"916f17f7-3b58-4150-9c3a-4fba5ef8afb5"],
Cell[221361, 5692, 31870, 797, 372, "Input",ExpressionUUID->"cdbdfffa-1c11-48ac-98f7-564d8022d8cc"],
Cell[253234, 6491, 48906, 1588, 1117, "Input",ExpressionUUID->"311bb241-72a9-4e48-b243-7021491aae75"]
}, Open  ]]
}
]
*)


